Reproducible Science with LaTeX

This paper proposes a procedure to execute external source codes from a LaTeX document and include the calculation outputs in the resulting Portable Document Format (pdf) file automatically. It integrates programming tools into the LaTeX writing tool to facilitate the production of reproducible research. In our proposed approach to a LaTeX-based scientific notebook the user can easily invoke any programming language or a command-line program when compiling the LaTeX document, while using their favorite LaTeX editor in the writing process. The required LaTeX setup, a new Python package, and the defined preamble are discussed in detail, and working examples using R, Julia, and MatLab to reproduce existing research are provided to illustrate the proposed procedure. We also demonstrate how to include system setting information in a paper by invoking shell scripts when compiling the document.

==> Code/JiJin2016.R <==
# read the data
library(Matrix)
library(ineq)
library(kableExtra)
library(igraph)

authorPaperBiadj = Matrix(as.matrix(read.table(file="Data/authorPaperBiadj.txt", sep="\t", header=F)))
authorList = as.matrix(read.table(file="Data/authorList.txt", sep="\t", header=F, stringsAsFactors=F))
paperCitAdj = as.matrix(read.table("Data/paperCitAdj.txt", header=F))
paperList = read.table("Data/paperList.txt", sep=",", stringsAsFactors=F, header=T)

# compute adjacency matrix of the coauthorship network
coauthorAdjWeighted = authorPaperBiadj %*% t(authorPaperBiadj) 
coauthorAdj = (coauthorAdjWeighted >= 1) -0 
diag(coauthorAdj) = 0  

authorN = length(authorList)
paperN = dim(paperList)[1]
paperYear = paperList$year


==> Code/JiJin2016Julia.jl <==
using DelimitedFiles, LinearAlgebra, SparseArrays, RCall
authorPaperBiadj = sparse(readdlm("Data/authorPaperBiadj.txt", Int));
authorList = readdlm("Data/authorList.txt", String);

coauthorAdjWeighted = authorPaperBiadj * authorPaperBiadj';

coauthorAdj = 1(coauthorAdjWeighted .>= 1);
coauthorAdj[diagind(coauthorAdj)] .= 0;

thresh = 2
coauthorAdjThresh = 1(coauthorAdjWeighted .>= thresh );
coauthorAdjThresh[diagind(coauthorAdjThresh)] .= 0;

@rput coauthorAdjThresh;
R"require(igraph)";
R"componentLabel = clusters(graph.adjacency(coauthorAdjThresh))$membership";
componentLabel = convert.(Int, @rget componentLabel);

adj = coauthorAdjThresh[componentLabel .== 38, componentLabel .== 38]
author = authorList[componentLabel .== 38]
# list 15 high-degree nodes
top15 = author[sortperm(vec(sum(adj,dims=1)), rev=true)[1:15]]
top15 = join(top15, ", ")
# print(top15)

writedlm("Code/coauthorThresh2GiantAdj.txt", adj, '\t')
writedlm("Code/coauthorThresh2GiantAuthorList.txt", author)

# initime = time()
# using DelimitedFiles, LinearAlgebra, SparseArrays, RCall, Feather, DataFrames
# # @time Feather.write("authorPaperBiadj.feather", DataFrame(Array(authorPaperBiadj)))
# dat = Feather.read("authorPaperBiadj.feather")
# authorPaperBiadj = sparse(convert(Array, dat))
# # authorPaperBiadj = readdlm("../Data/authorPaperBiadj.txt", Int)
# authorList = readdlm("../Data/authorList.txt", String)
# authorPaperBiadj = sparse(authorPaperBiadj)
# coauthorAdjWeighted = authorPaperBiadj * authorPaperBiadj'
# coauthorAdj = 1(coauthorAdjWeighted .>= 1)
# coauthorAdj[diagind(coauthorAdj)] .= 0
# thresh = 2
# coauthorAdjThresh = 1(coauthorAdjWeighted .>= thresh )
# coauthorAdjThresh[diagind(coauthorAdjThresh)] .= 0
# @rput coauthorAdjThresh
# R"require(igraph)"
# R"componentLabel = clusters(graph.adjacency(coauthorAdjThresh))$membership"
# componentLabel = convert.(Int, @rget componentLabel)
# adj = coauthorAdjThresh[componentLabel .== 38, componentLabel .== 38]
# author = authorList[componentLabel .== 38]
# top15 = author[sortperm(vec(sum(adj,dims=1)), rev=true)[1:15]]
# print(join(top15, ", "))
# writedlm("Code/coauthorThresh2GiantAdj.txt", adj, '\t')
# writedlm("Code/coauthorThresh2GiantAuthorList.txt", author)
# print(time()-initime)


==> Code/JiJin2016Plot4.R <==
library("ineq")
library(Matrix)
xx  = rowSums(paperCitAdj)
lc.min = Lc(xx, n=rep(1,length(xx)))
par(pty="s") 
# x is Fraction of Most Cited Papers, y Fraction of Citations
pdf("tmp/LC-citations.pdf")
par(mar=c(3,3,1,1))
plot(1-lc.min$p, 1-lc.min$L, type='l',lwd=4,
     ylim=c(0,1), xlim=c(0,1), #asp=1,
     xlab="",     ylab="", yaxs="i", xaxs="i", axes=F)
segments(0,0,1,1, lty="dashed")
segments(0.1, 0, 0.1, 0.99, lty="dashed"  )
segments(0.2, 0, 0.2, 0.99, lty="dashed"  )
segments(1, 0, 1, 1, lwd=2)
segments(0, 1, 1, 1, lwd=2)
axis(1, lwd=2,cex.axis=1.5)
axis(2, lwd=2,cex.axis=1.5)
dev.off()

# Fig 4 Right: The proportions of different types of citations
#  x is year; y is the prop
# calculate the type of citation: 1 - self, 2 - coauthor, 3 - distant
type = matrix(0, paperN, paperN)
delay =  matrix(NA, paperN, paperN)
nz = which(paperCitAdj == 1)
rowsnz = nz%%paperN
colsnz = ceiling(nz/paperN)
for (k in 1:length(nz)) {
  i = rowsnz[k]
  if (i == 0) { i = paperN}
  j = colsnz[k]
  delay[i,j]= paperYear[j] - paperYear[i]
  # find type
  if(sum(authorPaperBiadj[,i] * authorPaperBiadj[,j])>0){
    type[i,j]=1
  } else if( sum(colSums(matrix(authorPaperBiadj[authorPaperBiadj[,i]>0, ], ncol=paperN)) *
                 colSums(matrix(authorPaperBiadj[authorPaperBiadj[,j]>0, ], ncol=paperN)))>0){
    type[i,j]=2
  }else
    type[i,j]=3
}

# for(i in 1:paperN){
#   for(j in 1:paperN){
#     if(paperCitAdj[i,j]>0){
#       # find delay
#       delay[i,j]= paperYear[j] - paperYear[i]
#       # find type
#       if(sum(authorPaperBiadj[,i] * authorPaperBiadj[,j])>0){
#         type[i,j]=1
#       }else if( sum(colSums(matrix(authorPaperBiadj[authorPaperBiadj[,i]>0, ], ncol=paperN)) *
#                     colSums(matrix(authorPaperBiadj[authorPaperBiadj[,j]>0, ], ncol=paperN)))>0){
#         type[i,j]=2
#       }else
#         type[i,j]=3
#     }
#   }
# }

paperCitYear = matrix(1, nrow=paperN, ncol=1) %*% t(paperYear)
prop = matrix(-1, nrow=3,ncol=5)
for(j in 1:5)
  for(i in 1:3){
    prop[i,j] = sum(type==i & (paperCitYear==2002+2*j-1 | paperCitYear==2002+2*j ))/sum(type>0 & (paperCitYear==2002+2*j-1 | paperCitYear==2002+2*j )) 
  }
pdf("tmp/propCitation.pdf")
par(mar=c(3,3,2,2))
plot(2002+2*(1:5), prop[1,], yaxs='i', ylim=c(0,.8), type = "o", lwd=4, col='red', ylab="", xlab='', pch="o", cex=2, axes=F)
lines(2002+2*(1:5), prop[2,], ylim=c(0,1), type = "o", lwd=4, col='green', pch=2, cex=2)
lines(2002+2*(1:5), prop[3,], ylim=c(0,1), type = "o", lwd=4, col='blue', pch=15, cex=2)
axis(1,cex.axis=2.5, lwd=3) # 1.5 and 2 for the paper
axis(2,cex.axis=2.5, lwd=3)
dev.off()
cat(getwd(),"\n",dir("tmp/"),"\n")


==> Code/JiJin2016Plot6.R <==
source('Code/JiJin2016functions.R')
adj = data.matrix(read.table("Code/coauthorThresh2GiantAdj.txt", sep='\t', header=F))
author = as.character(
    read.table("Code/coauthorThresh2GiantAuthorList.txt", '\t', header=F)[,1])
commLabelMatlab = data.matrix(read.table(
  "Code/coauthorThresh2GiantCommLabelK2Matlab.txt", sep=",", header=F))
set.seed(0)
commLabel = score(adj, 2)
commLabel = cbind(commLabel, commLabelMatlab)
m = dim(commLabel)
commLabel[,1]  = 3 - commLabel[,1]
commLabel = commLabel[, c(1, 4, 2,3)]
colnames(commLabel) = c("SCORE", "APL", "NSC", "BCPL")

pdf("tmp/JiJin2016fig6.pdf", width=7, height=3.5)
par(mar=c(0,0,0,0))
set.seed(0)
for(i in (1:m[2])[1:2]){
  vColor =  rep("red", m[1])
  vColor[commLabel[,i]==1] = "blue"
  vShape = rep( "square", m[1])
  vShape[commLabel[,i]==1] = "circle"
  par(mar=c(0,0,0,0))
  set.seed(0)
  vertexLabel = author
  vertexLabel[apply(adj, 1, "sum")<7] =""
  plot(graph.adjacency(adj, mode="undirected"), 
       vertex.color= vColor,
       vertex.shape=vShape, 
       vertex.frame.color = "white",
       vertex.label= vertexLabel,   vertex.label.cex=1.2, 
       vertex.size=2, vertex.label.color='black', asp=.5,
       edge.color=gray(.7), asp=.5, margin=c(0,0,0,0))
}
dev.off()


==> Code/JiJin2016Table2.R <==
## library(kableExtra)
## library(igraph)
## library(Matrix)
options(warn = -1)
citAdjWeight = authorPaperBiadj %*% Matrix(paperCitAdj) %*% t(authorPaperBiadj);
# force positive numbers into 1
citAdj = (citAdjWeight >0) - 0
# Table 2:  top authors
nTop = 3
nCol = 5
authorMat = matrix(NA, nr=nTop, nc=nCol)
# # papers 
aa = rowSums(authorPaperBiadj)
bb = order(aa, decreasing=T)
authorMat[,1] = (authorList[bb[1:nTop]])
# degree (# coauthors)
aa = colSums(coauthorAdj)
bb = order(aa, decreasing=T)
authorMat[,2] = authorList[bb[1:nTop]]
# # citers (the authors who cites this person's work)
aa = rowSums(citAdj)
bb = order(aa, decreasing=T)
authorMat[,3]= (authorList[bb[1:nTop]])
# closeness
aa = closeness(graph.adjacency(coauthorAdj, mode="undirected"))
bb = order(aa, decreasing=T)
authorMat[,4]  = (authorList[bb[1:nTop]])
#betweenness
aa = betweenness(graph.adjacency(coauthorAdj, mode="undirected"))
bb = order(aa, decreasing=T)
authorMat[,5] = (authorList[bb[1:nTop]])
colnames(authorMat) = c("# of papers", "# of coauthors", "# of citers", "Closeness", "Betweenness")
print(kable(authorMat, format="latex", caption = "Reproducing Table 2 from Ji and Jin, 2016", label = "jj2016table2") %>% kable_styling(latex_options = "scale_down"))


==> Code/paperconfig.sh <==
date
echo

# get system configuration for the latex paper, Bar and Wang
# Mac version

echo "System Information"
echo "=================="
system_profiler  SPHardwareDataType
echo

echo "Software versions"
echo "================="
sw_vers
echo

echo "R session information"
echo "====================="
Rscript --restore -e 'library("Matrix"); library("ineq"); library("igraph"); sessionInfo()'
echo

echo "Matlab version"
echo "=============="
matlab -n | grep ' MATLAB ' | cut -d= -f2
echo

echo "Julia version"
echo "============="
julia -v
echo

echo "pdfTex version"
echo "=============="
pdflatex --version


==> tmp/temp00.R <==
print(table(paperYear))

